Detection of nonlinearity, discontinuity and interactions in generalized regression models

In generalized regression models the effect of continuous covariates is commonly assumed to be linear. This assumption, however, may be too restrictive in applications and may lead to biased effect estimates and decreased predictive ability. While a multitude of alternatives for the flexible modeling of continuous covariates have been proposed, methods that provide guidance for choosing a suitable functional form are still limited. To address this issue, we propose a detection algorithm that evaluates several approaches for modeling continuous covariates and guides practitioners to choose the most appropriate alternative. The algorithm utilizes a unified framework for tree-structured modeling which makes the results easily interpretable. We assessed the performance of the algorithm by conducting a simulation study. To illustrate the proposed algorithm, we analyzed data of patients suffering from chronic kidney disease.

==> Algorithm.R <==
library(TSVC)
library(dplyr)
library(tibble)
library(formula.tools)
library(data.table)
library(stringr)

selectEffects <- function(data, response, prespecVars = NULL, family = "gaussian"){
  # data is the data to be analysed as a data.frame
  # response is the name of the column with the response variable
  # prespecVars is a vector of column names with categorical varaibles that should be treated as confounders
  # family needs to be either "binomial" or "gaussian" 
  stage1PLL <- getStage1PLL(data = data, response = response, prespecVars = prespecVars, family = family)
  Effects1 <- selectEffectsStage1(PLL = stage1PLL$df)
  stage2PLL <- getStage2PLL(data = data, response = response, stage1 = Effects1, prespecVars = prespecVars, family = family)
  Effects2 <- selectEffectsStage2(PLL = stage2PLL)
  result <- getResultsTable(Effects2)
  return(result)
}

getStage1PLL <- function(data, response, prespecVars = NULL, family = "gaussian"){
  y <- data[, response]
  data <- data[, -which(names(data) %in% response), drop = FALSE]
  binary <- (family == "binomial")
  p <- ncol(data) - length(prespecVars)
  n <- nrow(data)
  varNames <- names(data[, !names(data) %in% prespecVars, drop = FALSE])
  data <- add_column(data, y, .before = 1)
  names(data)[1] <- response
  h <- 1
  data <- add_column(data, h, .before = 1)
  avPLL_C <- rep(NA, p)
  avPLL_PC <- rep(NA, p)
  avPLL_L <- rep(NA, p)
  sePLL_C <- rep(NA, p)
  sePLL_PC <- rep(NA, p)
  sePLL_L <- rep(NA, p)
  splitPoints <- c()
  for(j in 1:p){
    form <- paste(response, "h", sep = "~")
    prespecForm <- paste(prespecVars, collapse = "+")
    if(prespecForm == ""){
      form <- as.formula(form)
    }else{
      form <- as.formula(paste(form, prespecForm, sep = "+"))
    }
    PLL_C <- sapply(1:dim(data)[1], function(i){
      trainData <- data[-i,]
      testData <- data[i,]
      model <- glm(form, data = trainData, family = family)
      PLL <- calcLL(model, testData, response, binary = binary)
      return(PLL)
    })
    avPLL_C[j] <- mean(PLL_C)
    sePLL_C[j] <- sd(PLL_C)/sqrt(length(PLL_C))
    form <- paste(response, varNames[j], sep = "~")
    prespecForm <- paste(prespecVars, collapse = "+")
    if(prespecForm == ""){
      form <- as.formula(form)
    }else{
      form <- as.formula(paste(form, prespecForm, sep = "+"))
    }
    depth <- rep(0, length(prespecVars) + 2)
    depth[length(depth)] <- 1
    PC <- lapply(1:dim(data)[1], function(i){
      trainData <- data[-i,]
      testData <- data[i,]
      model <- TSVC::TSVC(form, data = trainData, split_intercept = TRUE, only_effmod = varNames[j],
                          depth_max = depth, splits_max = 1, trace = FALSE, perm_test = FALSE, family = family)
      PLL <- calcLL(model, testData, response, binary = binary)
      splitPoint <- model$splits$threshold
      return(list(PLL = PLL, splitPoint = splitPoint))
    })
    PLL_PC <- sapply(PC, function(p){p$PLL})
    splitPoints <- c(splitPoints, sapply(PC, function(p){p$splitPoint}))
    avPLL_PC[j] <- mean(PLL_PC)
    sePLL_PC[j] <- sd(PLL_PC)/sqrt(length(PLL_PC))
    PLL_L <- sapply(1:dim(data)[1], function(i){
      trainData <- data[-i,]
      testData <- data[i,]
      model <- glm(form, data = trainData, family = family)
      PLL <- calcLL(model, testData, response, binary = binary)
      return(PLL)
    })
    avPLL_L[j] <- mean(PLL_L)
    sePLL_L[j] <- sd(PLL_L)/sqrt(length(PLL_L))
  }
  df <- data.frame(Variable = varNames, PLL_0 = avPLL_C, PLL_B = avPLL_PC, PLL_A = avPLL_L,
                   SE_0 = sePLL_C, SE_B = sePLL_PC, SE_A = sePLL_L)
  return(list(df = df, splitPoints = splitPoints))
}

calcLL <- function(model, data, response, binary = FALSE){
  yHat <- predict(model, data)
  if(!binary){
    if(("TSVC" %in% class(model))){
      PLL <- - dim(data)[1]/2 * log(2*pi) - dim(data)[1]/2 * log(var(model$model$residuals)) - 1/(2*var(model$model$residuals)) * sum((data[, response] - yHat)^2)
    }else{
      PLL <- - dim(data)[1]/2 * log(2*pi) - dim(data)[1]/2 * log(var(model$residuals)) - 1/(2*var(model$residuals)) * sum((data[, response] - yHat)^2)
    }
  }else{
    PLL <- sum(-log(1 + exp(yHat)) + data[, response] * yHat)
  }
  return(PLL)
}

selectEffectsStage1 <- function(PLL){
  PLL <- as.data.table(PLL)
  PLL[, M0 := 1*(PLL_0 > PLL_A & PLL_0  > PLL_B)]
  PLL[, MA := 1*(PLL_A > PLL_0 & PLL_A > PLL_B)]
  PLL[, MB := 1*(PLL_B > PLL_0 & PLL_B > PLL_A)]
  PLL[, M_0 := 1*((PLL_0 > PLL_A & PLL_0  > PLL_B) | (MB == 1 & PLL_B < PLL_0 + SE_0) | 
                    (MA == 1 & PLL_A < PLL_0 + SE_0))]
  PLL[, M_B := ifelse(M_0 < 1 & PLL_B > PLL_A, 1, 0)]
  PLL[, M_A := ifelse(M_0 < 1 & PLL_A > PLL_B, 1, 0)]
  return(PLL)
}

getMultivPLL <- function(data, response, stage1, prespecVars = NULL, family = "gaussian"){
  PLLDF <- stage1
  varNames <- names(data) 
  varNames <- names(data[, !names(data) %in% c(prespecVars, response), drop = FALSE])
  p <- length(varNames) 
  binary <- (family == "binomial")
  form <- paste0(response, "~")
  for(j in 1:p){
    if(PLLDF[Variable == varNames[j], "M_A"] == 1){
      if(form == paste0(response, "~")){
        form <- paste0(form, varNames[j])
      }else{
        form <- paste(form, varNames[j], sep = "+")
      }
    }
    if(PLLDF[Variable == varNames[j], "M_B"] == 1){
      formPC <- as.formula(paste(response, varNames[j], sep = "~"))
      modelPC <- TSVC::TSVC(formPC, data = data, splits_max = 1, only_effmod = varNames[j], 
                            split_intercept = TRUE, perm_test = FALSE, family = family)
      L <- paste0("L", varNames[j])
      data <- tibble::add_column(data, 1*(data[, varNames[j]] <= modelPC$splits$threshold[1]))
      names(data)[ncol(data)] <- L
      if(form == paste0(response, "~")){
        form <- paste0(form, L)
      }else{
        form <- paste(form, L, sep = "+")
      }
    }
  }
  prespecForm <- paste(prespecVars, collapse = "+")
  if(!is.null(prespecVars)){
    if(form == paste0(response, "~")){
      form <- paste0(form, prespecForm)
    }else{
      form <- paste(form, prespecForm, sep = "+")
    }
  }
  if(form == paste0(response, "~")){
    form <- paste0(form, "1")
  }
  PLL <- sapply(1:dim(data)[1], function(i){
    trainData <- data[-i,]
    testData <- data[i,]
    model <- glm(as.formula(form), data = trainData, family = family)
    PLL <- calcLL(model, testData, response, binary = binary)
    return(PLL)
  })
  avPLL <- mean(PLL)
  sePLL <- sd(PLL)/sqrt(length(PLL))
  return(list(data = data, form = form, avPLL = avPLL, sePLL = sePLL))
}


getStage2PLL <- function(data, response, stage1, prespecVars = NULL, family = family){
  stage2 <- stage1
  p <- ncol(data) - length(prespecVars) -1
  n <- nrow(data)
  varNames <- names(data[, !names(data) %in% c(prespecVars, response), drop = FALSE])
  mList <- getMultivPLL(data = data, response = response, stage1 = stage1, prespecVars = prespecVars)
  data <- mList$data
  mForm <- mList$form
  mPLL <- mList$avPLL
  mSE <- mList$sePLL
  h <- strsplit(mForm, split = "\\~")[[1]][2]
  varNames_M <- strsplit(h, split = "\\+")[[1]]
  avPLL_2C <- rep(NA, p)
  binary <- (family == "binomial")
  avPLL_2D <- matrix(rep(NA, p^2), nrow = p)
  avPLL_2E <- matrix(rep(NA, p^2), nrow = p)
  for(j in 1:p){
    if(stage2[Variable == varNames[j]]$M_A == 1){
      PLL_C <- sapply(1:dim(data)[1], function(i){
        trainData <- data[-i,]
        testData <- data[i,]
        model <- TSVC::TSVC(as.formula(mForm), data = trainData, perm_test = FALSE, split_intercept = TRUE, 
                            splits_max = 1, depth_max = c(rep(0, length(varNames_M)), 1), effmod = varNames[j],
                            family = family)
        PLL <- calcLL(model, testData, response, binary = binary)
        return(PLL)
      })
      avPLL_2C[j] <- mean(PLL_C)
      for(k in 1:p){
        if(k == j){
          PLL_D <- sapply(1:dim(data)[1], function(i){
            trainData <- data[-i,]
            testData <- data[i,]
            form <- as.formula(mForm)        
            model <- TSVC::TSVC(form, data = trainData, perm_test = FALSE, split_intercept = FALSE, splits_max = 1, effmod = "", 
                                sb_slope = varNames[[j]], sb_slope_c = TRUE, family = family, test_linear = FALSE)
            PLL <- calcLL(model, testData, response, binary = binary)
            return(PLL)
          })
        }else{
          PLL_D <- sapply(1:dim(data)[1], function(i){
            trainData <- data[-i,]
            testData <- data[i,]
            if(!(varNames[k] %in% varNames_M)){
              form <- as.formula(paste(mForm, varNames[k], sep = "+"))
            }else{
              form <- mForm
            }
            depth <- rep(0, length(varNames_M)+1)
            ind <- which(varNames_M == varNames[j])
            depth[ind] <- 1
            model <- TSVC::TSVC(as.formula(form), data = trainData, perm_test = FALSE, split_intercept = FALSE, splits_max = 1,
                                effmod = varNames[k], only_effmod = varNames[k], depth_max = depth, family = family)
            PLL <- calcLL(model, testData, response, binary = binary)
            return(PLL)
          })
        }
        avPLL_2D[j, k] <- mean(PLL_D)
      }
    }
    if(stage2[Variable == varNames[j]]$M_B == 1){
      PLL_C <- sapply(1:dim(data)[1], function(i){
        form <- as.formula(paste(mForm, varNames[j], sep = "+"))
        trainData <- data[-i,]
        testData <- data[i,]
        model <- glm(form, data = trainData, family = family)
        PLL <- calcLL(model, testData, response, binary = binary)
        return(PLL)
      })
      avPLL_2C[j] <- mean(PLL_C)
      for(k in 1:p){
        PLL_E <- sapply(1:dim(data)[1], function(i){
          R <- -1*(data[, paste0("L", varNames[j])]-1)
          data <- tibble::add_column(data, R)
          trainData <- data[-i,]
          testData <- data[i,]
          indL <- which(varNames_M == paste0("L", varNames[j]))
          form <- paste(varNames_M, collapse = "+")
          form <- paste0(response, "~", form, ifelse(stage2[Variable == varNames[k]]$M_A == 1, "+R", 
                                                     paste0("+R+", varNames[k])))
          depth <- c(rep(0, length(varNames_M)), 1, 0) 
          if(stage2[Variable == varNames[k]]$M_A == 0)
            depth <- c(depth, 0)
          depth[indL] <- 1
          model <- TSVC::TSVC(as.formula(form), data = trainData, perm_test = FALSE, split_intercept = FALSE, splits_max = 1,
                              effmod = varNames[k], only_effmod = varNames[k], depth_max = depth, family = family)
          PLL <- calcLL(model, testData, response, binary = binary)
          return(PLL)
        })
        avPLL_2E[j, k] <- mean(PLL_E)
      }
    }
  }
  avPLL_2D <- as.data.table(avPLL_2D)
  avPLL_2E <- as.data.table(avPLL_2E)
  avPLL_2C <- as.data.table(avPLL_2C)
  colnames(avPLL_2C) <- "PLL_C"
  for(j in 1:p){
    colnames(avPLL_2D)[j] <- paste0("PLL_D_", varNames[j])
    colnames(avPLL_2E)[j] <- paste0("PLL_E_", varNames[j])
  }
  stage2$PLL_Mult1 <- mPLL
  stage2$SE_PLL_Mult1 <- mSE
  stage2 <- cbind(stage2, avPLL_2C, avPLL_2D, avPLL_2E)
  return(stage2)
}

selectEffectsStage2 <- function(PLL){
  PLL <- as.data.table(PLL)
  multPLL <- PLL[1, PLL_Mult1]
  multSE <- PLL[1, SE_PLL_Mult1]
  revNames <- names(PLL)
  revNames <- revNames[grepl("PLL_C", revNames) | grepl("PLL_D", revNames) | grepl("PLL_E", revNames)]
  revPLL <- PLL[, ..revNames]
  mNames <- stringr::str_replace(revNames, "PLL", "M")
  H <- data.frame(C1 = rep(0, dim(PLL)[1]))
  for(r in revNames){
    H <- tibble::add_column(H, rep(0, dim(PLL)[1]))
    names(H)[dim(H)[2]] <- r
  }
  H <- H[,-1]
  names(H) <- mNames
  for(i in 1:dim(PLL)[1]){
    v <- as.numeric(revPLL[i,])
    maxInd <- which(v == max(v[!is.na(v)]))
    H[i, maxInd] <- 1*(revPLL[i, ..maxInd] > multPLL + multSE)
  }
  PLL <- cbind(PLL, H)
  return(PLL)
}

getResultsTable <- function(stage2){
  colNames <- names(stage2)
  revCols <- colNames[colNames == "Variable" | grepl("M_", colNames)]
  effectsTable <- stage2[, ..revCols]
  FirstSelected <- rep(NA, dim(stage2)[1])
  Effects <- rep(NA, dim(stage2)[1])
  Interaction <- rep("", dim(stage2)[1])
  names(effectsTable)[-1] <- stringr::str_replace(names(effectsTable)[-1], "M_", "")
  for(i in 1:dim(stage2)[1]){
    ind <- which(as.numeric(effectsTable[i, -1]) == 1) + 1
    ind1 <- ind[1]
    ind2 <- ind[length(ind)]
    Effects[i] <- substr(names(effectsTable)[ind2], 1, 1)
    FirstSelected[i] <- substr(names(effectsTable)[ind1], 1, 1)
    Interaction[i] <- substring(names(effectsTable)[ind2], 3)
  }
  res <- data.frame("Variable" = effectsTable[, 1], "First found" = FirstSelected,
                    "Effect" = Effects, "Interaction" = Interaction)
  #res[res$Interaction == "", "Interaction"] <- "-"
  res$Interaction <- as.character(res$Interaction)
  res[as.character(res$Interaction) == as.character(res$Variable), "Interaction"] <- ""
  return(res)
}
